Obtaining the multiple Debever null directions

The explicit expression of the multiple Debever null directions of an algebraically special spacetime are obtained in terms of the electric and magnetic parts of the Weyl tensor. An algorithm for the determination of the Petrov-Bel type and the algorithm to obtain the multiple Debever null directions are implemented as functions of a new package of xAct, a Mathematica suite of packages for tensor manipulations. These functions are applied to two examples.

==> Multiple_Debever_Null_Directions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     80574,       2124]
NotebookOptionsPosition[     72697,       2004]
NotebookOutlinePosition[     73102,       2020]
CellTagsIndexPosition[     73059,       2017]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Implementation of the algorithms on ",
 StyleBox["xAct",
  FontSlant->"Italic"]
}], "Title",
 CellChangeTimes->{{3.9345116850846405`*^9, 
  3.9345117042519417`*^9}},ExpressionUUID->"714be771-c769-4446-82e2-\
1092bbe7d924"],

Cell[CellGroupData[{

Cell["An example of a radiative gravitational field", "Section",
 CellChangeTimes->{{3.934511747274744*^9, 
  3.934511757448332*^9}},ExpressionUUID->"c55c6bce-2727-bc41-82b9-\
1634c70ca5f0"],

Cell[TextData[{
 "Let us start by loading the ",
 StyleBox["xIdeal",
  FontWeight->"Normal",
  FontSlant->"Italic"],
 " package of ",
 StyleBox["xAct",
  FontWeight->"Normal",
  FontSlant->"Italic"],
 ", which can be downloaded at https://github.com/wtbgagoa/xIdeal"
}], "Text",
 CellChangeTimes->{{3.930892208895275*^9, 3.930892235955927*^9}, {
   3.930892345581623*^9, 3.930892369486748*^9}, 
   3.930892534087091*^9},ExpressionUUID->"86eb8b14-7239-584b-b9c5-\
36d0ca1bd551"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"<<", "xAct`xIdeal`"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$DefInfoQ", "=", "False"}], ";"}]}], "Input",
 CellChangeTimes->{{3.858743670473406*^9, 3.8587436871679115`*^9}, 
   3.8720617539081264`*^9, {3.8873388412788916`*^9, 3.887338845629111*^9}, 
   3.8950311868864512`*^9, {3.910166828522195*^9, 3.9101668310014544`*^9}, {
   3.91189646152669*^9, 3.911896473454099*^9}, {3.913787967064767*^9, 
   3.913787968386861*^9}, {3.913788103465289*^9, 3.91378810886362*^9}, {
   3.914558494335625*^9, 3.9145585010164995`*^9}, {3.914558670580886*^9, 
   3.914558670872054*^9}, {3.915246198933617*^9, 3.915246199250313*^9}, {
   3.9308924065725403`*^9, 3.93089240903154*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"64541a8b-8a66-bb47-929e-b3a1ce9da247"],

Cell[CellGroupData[{

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.934511788769625*^9, 3.934513743293209*^9, 
  3.9391836479523067`*^9, 3.9391847869092484`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"7b9809ce-f362-4c4a-896c-10aa52f3078f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xPerm`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.2.3\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "8", ",", "23"}], "}"}]}],
  SequenceForm["Package xAct`xPerm`  version ", "1.2.3", ", ", {2015, 8, 23}],
  Editable->False]], "Print",
 CellChangeTimes->{3.934511788769625*^9, 3.934513743293209*^9, 
  3.9391836479523067`*^9, 3.9391847869122467`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"132ce1bf-de95-3d46-8da9-ba40ee3f6639"],

Cell[BoxData["\<\"CopyRight (C) 2003-2020, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellChangeTimes->{3.934511788769625*^9, 3.934513743293209*^9, 
  3.9391836479523067`*^9, 3.939184786915247*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"42de37ae-1a19-944b-87ee-f233e688e55a"],

Cell[BoxData["\<\"Connecting to external MinGW executable...\"\>"], "Print",
 CellChangeTimes->{3.934511788769625*^9, 3.934513743293209*^9, 
  3.9391836479523067`*^9, 3.939184787007986*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"723f8fec-5c93-c14a-921d-488b7f430f53"],

Cell[BoxData["\<\"Connection established.\"\>"], "Print",
 CellChangeTimes->{3.934511788769625*^9, 3.934513743293209*^9, 
  3.9391836479523067`*^9, 3.9391847871105194`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3b8ca00e-a368-2947-991c-7948f4a9ca34"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.934511788769625*^9, 3.934513743293209*^9, 
  3.9391836479523067`*^9, 3.93918478711252*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"37daed08-9967-6441-891b-240c33aab4de"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xTensor`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.2.0\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2021", ",", "10", ",", "17"}], "}"}]}],
  SequenceForm[
  "Package xAct`xTensor`  version ", "1.2.0", ", ", {2021, 10, 17}],
  Editable->False]], "Print",
 CellChangeTimes->{3.934511788769625*^9, 3.934513743293209*^9, 
  3.9391836479523067`*^9, 3.939184787114519*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"198677c0-a8f4-0647-96a2-bbafc5d4effd"],

Cell[BoxData["\<\"CopyRight (C) 2002-2021, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellChangeTimes->{3.934511788769625*^9, 3.934513743293209*^9, 
  3.9391836479523067`*^9, 3.939184787116518*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"2e949d1e-c080-a948-8386-c14de0916312"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.934511788769625*^9, 3.934513743293209*^9, 
  3.9391836479523067`*^9, 3.939184787311249*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"2c5427e5-3d58-8e4c-9502-faa31c280e09"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xCoba`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.8.6\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2021", ",", "2", ",", "28"}], "}"}]}],
  SequenceForm["Package xAct`xCoba`  version ", "0.8.6", ", ", {2021, 2, 28}],
  Editable->False]], "Print",
 CellChangeTimes->{3.934511788769625*^9, 3.934513743293209*^9, 
  3.9391836479523067`*^9, 3.9391847873132534`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5faf366f-66d4-954b-b16e-0274c9a470d0"],

Cell[BoxData["\<\"CopyRight (C) 2005-2021, David Yllanes and Jose M. \
Martin-Garcia, under the General Public License.\"\>"], "Print",
 CellChangeTimes->{3.934511788769625*^9, 3.934513743293209*^9, 
  3.9391836479523067`*^9, 3.9391847873152905`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9b8e2f1d-d36f-2c48-8b9e-a0dc8b1e8176"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.934511788769625*^9, 3.934513743293209*^9, 
  3.9391836479523067`*^9, 3.939184789594019*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"90e1a52d-41ce-bd4f-8899-8df3de76c2c4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xIdeal`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.0.1\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2023", ",", "10", ",", "3"}], "}"}]}],
  SequenceForm["Package xAct`xIdeal`  version ", "0.0.1", ", ", {2023, 10, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{3.934511788769625*^9, 3.934513743293209*^9, 
  3.9391836479523067`*^9, 3.939184789596018*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"2f9aee91-5cf0-0042-a168-886cdc85d30a"],

Cell[BoxData["\<\"Copyright (C) 2023, Alfonso Garcia-Parrado Gomez-Lobo and \
Salvador Mengual Sendra, under the General Public License.\"\>"], "Print",
 CellChangeTimes->{3.934511788769625*^9, 3.934513743293209*^9, 
  3.9391836479523067`*^9, 3.9391847895980167`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e5683a0d-720e-bc4b-8b80-0c9d64769a97"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.934511788769625*^9, 3.934513743293209*^9, 
  3.9391836479523067`*^9, 3.9391847896134453`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"66e07af5-78d8-424d-87fa-c462e540cfce"],

Cell[BoxData["\<\"These packages come with ABSOLUTELY NO WARRANTY; for \
details type Disclaimer[]. This is free software, and you are welcome to \
redistribute it under certain conditions. See the General Public License for \
details.\"\>"], "Print",
 CellChangeTimes->{3.934511788769625*^9, 3.934513743293209*^9, 
  3.9391836479523067`*^9, 3.9391847896154423`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a117cbff-e2b4-d740-9dd2-0c69645045d7"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.934511788769625*^9, 3.934513743293209*^9, 
  3.9391836479523067`*^9, 3.939184789617441*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a80da776-ce39-ad45-9256-3a89c4d8c2a4"]
}, Open  ]]
}, Open  ]],

Cell["\<\
Now, let us define the manifold, the chart, the metric constants and the \
metric (18) of a particular case of a type II perfect fluid solution with a \
geodesic, shearfree, non-expanding multiple Debever null direction\
\>", "Text",
 CellChangeTimes->{{3.930892425862013*^9, 3.930892433098921*^9}, {
  3.930892465227888*^9, 3.930892523359791*^9}, {3.930892772874796*^9, 
  3.930892788165512*^9}, {3.9315186217849064`*^9, 3.9315186245343037`*^9}, {
  3.9345118238683434`*^9, 3.9345118850023212`*^9}, {3.934512003829754*^9, 
  3.934512006149599*^9}},ExpressionUUID->"15c4751f-92eb-7f4a-abe5-\
1b2ebca3fe01"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DefManifold", "[", 
   RowBox[{"M", ",", "4", ",", 
    RowBox[{"IndexRange", "[", 
     RowBox[{"a", ",", "n"}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"DefChart", "[", 
   RowBox[{"ch", ",", "M", ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"v", "[", "]"}], ",", 
      RowBox[{"r", "[", "]"}], ",", 
      RowBox[{"x", "[", "]"}], ",", 
      RowBox[{"y", "[", "]"}]}], "}"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", 
   RowBox[{"\[Kappa]", ",", 
    RowBox[{
    "PrintAs", "->", " ", 
     "\"\<\!\(\*SubscriptBox[\(\[Kappa]\), \(0\)]\)\>\""}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"metric", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Kappa]", " ", 
           RowBox[{"x", "[", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SqrtBox["2"]}], 
           RowBox[{"4", " ", 
            RowBox[{"x", "[", "]"}]}]]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SqrtBox["2"]}], 
           RowBox[{"4", " ", "\[Kappa]", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", "]"}], "2"]}]]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", 
          FractionBox["3", 
           RowBox[{"2", "\[Kappa]", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", "]"}], "3"]}]], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SqrtBox["2"]}], 
           RowBox[{"4", " ", 
            RowBox[{"x", "[", "]"}]}]], ",", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SqrtBox["2"]}], 
           RowBox[{"4", " ", "\[Kappa]", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", "]"}], "2"]}]], ",", "0", ",", 
          FractionBox[
           RowBox[{"-", "15"}], 
           RowBox[{"8", "\[Kappa]", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", "]"}], "3"]}]]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "ch"}], ",", 
       RowBox[{"-", "ch"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SetCMetric", "[", 
   RowBox[{"metric", ",", "ch", ",", 
    RowBox[{"SignatureOfMetric", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "0"}], "}"}]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.863762138535094*^9, 3.863762151882138*^9}, {
   3.8642007167062044`*^9, 3.864200727847687*^9}, {3.864200761350307*^9, 
   3.864200788161344*^9}, 3.871980892676545*^9, {3.872048914991998*^9, 
   3.872048916029286*^9}, {3.872051095164276*^9, 3.872051097148773*^9}, {
   3.872051528198005*^9, 3.872051531011404*^9}, {3.872051817436867*^9, 
   3.872051969119733*^9}, {3.8720520599991655`*^9, 3.87205208948692*^9}, {
   3.872052137916213*^9, 3.872052140101085*^9}, {3.872052325649003*^9, 
   3.872052329696295*^9}, {3.872052385698627*^9, 3.872052393546658*^9}, {
   3.872052424248676*^9, 3.872052426781479*^9}, 3.8720540919974394`*^9, {
   3.872055127951302*^9, 3.8720551395463066`*^9}, {3.872055264912151*^9, 
   3.872055271612876*^9}, {3.8720553059987106`*^9, 3.872055670319028*^9}, {
   3.872063472401252*^9, 3.872063483570113*^9}, {3.8720669882223253`*^9, 
   3.872066991340488*^9}, {3.872067386367249*^9, 3.872067411234331*^9}, {
   3.872757858137859*^9, 3.872757863623179*^9}, {3.8728395802243743`*^9, 
   3.872839581651865*^9}, {3.8731751170854945`*^9, 3.873175119368264*^9}, {
   3.8731763091289864`*^9, 3.873176333942707*^9}, {3.87317686988797*^9, 
   3.873176872100991*^9}, {3.873176998534023*^9, 3.873177014010679*^9}, 
   3.873273979958537*^9, {3.8733476992672744`*^9, 3.873347704597247*^9}, {
   3.873347857707236*^9, 3.87334786234294*^9}, {3.874052877757964*^9, 
   3.8740528782020245`*^9}, {3.874119156882867*^9, 3.874119207221352*^9}, {
   3.874120040392919*^9, 3.87412004254941*^9}, 3.874385825951073*^9, {
   3.874386286978297*^9, 3.8743862934895225`*^9}, {3.874725641189241*^9, 
   3.874725751625482*^9}, {3.874726028847341*^9, 3.8747260604939904`*^9}, {
   3.874740005330895*^9, 3.8747400276814775`*^9}, {3.874740455093605*^9, 
   3.874740505863271*^9}, {3.875089280855324*^9, 3.875089302725031*^9}, 
   3.8751771627794266`*^9, {3.876541774626279*^9, 3.876541784054056*^9}, {
   3.876541840229489*^9, 3.876541844759883*^9}, {3.8765419392274227`*^9, 
   3.876541939459113*^9}, {3.876541998257061*^9, 3.876542046593297*^9}, {
   3.876542098876517*^9, 3.876542108232976*^9}, {3.87654217358511*^9, 
   3.876542415764603*^9}, {3.8765424486373425`*^9, 3.876542449249797*^9}, 
   3.876542529145853*^9, {3.876542577300403*^9, 3.8765425788492537`*^9}, 
   3.8765446217819147`*^9, {3.8765447470847197`*^9, 3.87654474843497*^9}, 
   3.876544824262792*^9, 3.876545044341278*^9, {3.876545516972001*^9, 
   3.876545521010919*^9}, 3.876800960469001*^9, {3.876800990472046*^9, 
   3.876801002044441*^9}, {3.8768073178064585`*^9, 3.876807382890497*^9}, {
   3.8769913950493307`*^9, 3.876991478932416*^9}, {3.8769917681209292`*^9, 
   3.8769919066239195`*^9}, 3.8769920268604507`*^9, {3.876992213446054*^9, 
   3.876992228892793*^9}, {3.8868231764105*^9, 3.886823176768748*^9}, {
   3.887773947283207*^9, 3.88777404848189*^9}, {3.887782328531616*^9, 
   3.887782354726857*^9}, 3.887784269225541*^9, 3.8877852015052795`*^9, 
   3.888466427722537*^9, {3.934511953224926*^9, 3.934511954392966*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"cd8cea49-d89a-b648-aa67-330b04aa02f1"],

Cell[TextData[{
 "We now use the ",
 StyleBox["PetrovType", "Input"],
 " function of ",
 StyleBox["xIdeal",
  FontWeight->"Normal",
  FontSlant->"Italic"],
 " to get the Petrov Type of these metrics. We use two different methods. \
Firstly, the one based on the self-dual Weyl tensor"
}], "Text",
 CellChangeTimes->{{3.930892846213724*^9, 3.930892924856491*^9}, {
  3.931518660075464*^9, 3.931518710164644*^9}, {3.934512107089464*^9, 
  3.9345121090488195`*^9}, {3.9345122741553993`*^9, 
  3.934512366653982*^9}},ExpressionUUID->"8a7ba4f5-58ec-3c49-88d7-\
92e88ac16777"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PetrovType", "[", 
   RowBox[{"metric", ",", 
    RowBox[{"Verbose", "->", "False"}]}], "]"}], "//", "Timing"}]], "Input",
 CellChangeTimes->{{3.910346313965946*^9, 3.910346323230034*^9}, {
  3.930892934991476*^9, 3.9308929400683193`*^9}, {3.939183791915537*^9, 
  3.939183799595785*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"05fe7666-57e6-fa49-b77a-4c2b1dacf705"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.375`", ",", "\<\"Type II\"\>"}], "}"}]], "Output",
 CellChangeTimes->{3.9345121485761*^9, 3.9345137569688206`*^9, 
  3.939183807443447*^9, 3.939184798897028*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"add4af86-d40c-cd48-8ac4-7a493226be0b"]
}, Open  ]],

Cell["\<\
Secondly, the one based on the Petrov Matrix shown in section 2.3\
\>", "Text",
 CellChangeTimes->{{3.9345123577740154`*^9, 
  3.9345123924694767`*^9}},ExpressionUUID->"f09138de-522b-7744-b793-\
a8229fc5a7ab"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptV]", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Kappa]", " ", 
          RowBox[{"x", "[", "]"}]}], ")"}], 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]], ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", "ch", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PetrovType", "[", 
   RowBox[{"metric", ",", 
    RowBox[{"Verbose", "->", "False"}], ",", 
    RowBox[{"Method", "->", "\"\<PetrovMatrix\>\""}], ",", 
    RowBox[{"\"\<Observer\>\"", "->", "\[ScriptV]"}]}], "]"}], "//", 
  "Timing"}]}], "Input",
 CellChangeTimes->{{3.910346313965946*^9, 3.910346323230034*^9}, {
  3.930892934991476*^9, 3.9308929400683193`*^9}, {3.934512156322027*^9, 
  3.9345121702326508`*^9}, {3.9345122212339*^9, 3.934512255054605*^9}, {
  3.939183821111389*^9, 3.9391838225263557`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"1d5a0cb8-fd8e-0346-a668-2d371c412117"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.03125`", ",", "\<\"Type II\"\>"}], "}"}]], "Output",
 CellChangeTimes->{3.934512259375927*^9, 3.934513757108607*^9, 
  3.939183823432102*^9, 3.9391848021174984`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"46a45968-7a61-c44e-8ef3-7ad3c9904c87"]
}, Open  ]],

Cell["\<\
With both, we get that the considered metric is of type II. However, the \
Petrov Matrix method is faster.\
\>", "Text",
 CellChangeTimes->{{3.934512406007696*^9, 3.9345124089362717`*^9}, {
  3.9391838574342117`*^9, 
  3.939183885914402*^9}},ExpressionUUID->"e894199b-ae1f-1440-9252-\
90802298996b"],

Cell[TextData[{
 "Now, we use the ",
 StyleBox["DebeverNullDirections", "Input"],
 " function to obtain its multiple Debever null directions. First with the \
Petrov Matrix method"
}], "Text",
 CellChangeTimes->{{3.9345141160078583`*^9, 3.934514133996721*^9}, {
   3.9391843658490353`*^9, 3.939184380618538*^9}, 
   3.9391844209886456`*^9},ExpressionUUID->"cf173aea-0392-5d43-b4eb-\
43707716e4d6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DebeverNullDirections", "[", 
   RowBox[{"metric", ",", " ", 
    RowBox[{"Verbose", "->", "False"}], ",", 
    RowBox[{"Method", "->", "\"\<PetrovMatrix\>\""}], ",", 
    RowBox[{"\"\<Observer\>\"", "->", "\[ScriptV]"}]}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.9345125807485943`*^9, 3.9345126115353584`*^9}, {
  3.9391839279324646`*^9, 3.9391839293796406`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"2877dabe-b1f1-2b47-a1a2-34dee153a6d2"],

Cell[BoxData["\<\"Type II\"\>"], "Print",
 CellChangeTimes->{3.9345126245951023`*^9, 3.934513759150418*^9, 
  3.9391839346298695`*^9, 3.9391848154429474`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"df2f2b44-8012-6f48-bbdc-95cdfb10d3ca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.015625`", ",", 
   RowBox[{"CTensor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4", "9"]}], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           SubscriptBox["\[Kappa]", "0"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Kappa],
          Editable->False], "4"], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["x",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`x[],
          Editable->False], "4"], " ", 
        SqrtBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubscriptBox["\[Kappa]", "0"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Kappa],
           Editable->False], " ", 
          InterpretationBox[
           StyleBox["x",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`x[],
           Editable->False]}]]}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", "ch", "}"}], ",", "0"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9345126246419754`*^9, 3.934513759197699*^9, 
  3.9391839346865177`*^9, 3.939184815494692*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"0545c033-792a-2f40-b76d-a0431e5ee6de"]
}, Open  ]],

Cell[TextData[{
 "The multiple Debever null vector has the direction of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[PartialD]", "r"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "716981c3-da7e-754b-8c22-28ea67f9f2ef"],
 " ."
}], "Text",
 CellChangeTimes->{{3.934512792028593*^9, 
  3.934512860437168*^9}},ExpressionUUID->"74861efd-4a0b-fa40-8374-\
3372563489cf"],

Cell["\<\
Now, let us do the same but with the self-dual Weyl tensor method\
\>", "Text",
 CellChangeTimes->{{3.9391843858306923`*^9, 
  3.939184413121029*^9}},ExpressionUUID->"ebc98319-5a79-554c-bb90-\
ab7870fdf7a3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptCapitalX]", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "ch"}], ",", 
       RowBox[{"-", "ch"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DebeverNullDirections", "[", 
   RowBox[{"metric", ",", " ", 
    RowBox[{"Verbose", "->", "False"}], ",", 
    RowBox[{"\"\<Observer\>\"", "->", "\[ScriptV]"}], ",", 
    RowBox[{"\"\<Bivector\>\"", "->", "\[ScriptCapitalX]"}]}], "]"}], "//", 
  "Timing"}]}], "Input",
 CellChangeTimes->{
  3.9391839464365063`*^9, {3.939184089901129*^9, 3.9391841437588825`*^9}, {
   3.9391842295674057`*^9, 3.939184234532837*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"49f332ca-0268-0842-a2a2-0578aba82b95"],

Cell[BoxData["\<\"Type II\"\>"], "Print",
 CellChangeTimes->{3.9391839474404087`*^9, 3.93918423583148*^9, 
  3.9391848210940247`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"f773fe97-fbde-484d-86ab-cf6135db4a0c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.09375`", ",", 
   RowBox[{"CTensor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SqrtBox[
          FractionBox["2", "3"]]}], " ", 
        InterpretationBox[
         StyleBox[
          SubscriptBox["\[Kappa]", "0"],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Kappa],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["x",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`x[],
         Editable->False]}], ",", "0", ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox["3"], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["x",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`x[],
           Editable->False]}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"-", "ch"}], "}"}], ",", "0"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9391839852344666`*^9, 3.939184235902399*^9, 
  3.939184821191433*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"49496e66-9642-c048-982f-767fbe12632d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DebeverNullDirections", "[", 
   RowBox[{"metric", ",", " ", 
    RowBox[{"Verbose", "->", "False"}], ",", 
    RowBox[{"\"\<Observer\>\"", "->", "\[ScriptV]"}], ",", 
    RowBox[{"\"\<Bivector\>\"", "->", "\[ScriptCapitalX]"}]}], "]"}], "[", 
  "a", "]"}]], "Input",
 CellChangeTimes->{{3.9391842943663483`*^9, 3.939184313230873*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"35e1c976-4981-d345-9cce-33a9503b370e"],

Cell[BoxData["\<\"Type II\"\>"], "Print",
 CellChangeTimes->{{3.9391842844634953`*^9, 3.939184313669052*^9}, 
   3.939184826531233*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"3bb9d7e9-d773-034e-a509-e9b32f135620"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[GridBox[{
     {
      StyleBox[GridBox[{
         {
          TagBox[
           TooltipBox["0",
            RowBox[{
              RowBox[{"{", "1", "}"}], "\[Rule]", "0"}]],
           Annotation[#, {1} -> 0, "Tooltip"]& ]},
         {
          TagBox[
           TooltipBox[
            RowBox[{
             RowBox[{"-", 
              SqrtBox[
               FractionBox["2", "3"]]}], " ", 
             InterpretationBox[
              StyleBox[
               SubscriptBox["\[Kappa]", "0"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Kappa],
              Editable->False], " ", 
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False]}],
            RowBox[{
              RowBox[{"{", "2", "}"}], "\[Rule]", 
              RowBox[{
                RowBox[{"-", 
                  SqrtBox[
                   FractionBox["2", "3"]]}], " ", 
                InterpretationBox[
                 StyleBox[
                  RowBox[{"\!\(\*SubscriptBox[\(\[Kappa]\), \(0\)]\)"}], 
                  AutoSpacing -> False, ShowAutoStyles -> 
                  False], $CellContext`\[Kappa], Editable -> False], " ", 
                InterpretationBox[
                 StyleBox["x", AutoSpacing -> False, ShowAutoStyles -> False], 
                 $CellContext`x[], Editable -> False]}]}]],
           
           Annotation[#, {2} -> -
             Rational[2, 3]^
              Rational[1, 2] $CellContext`\[Kappa] $CellContext`x[], 
            "Tooltip"]& ]},
         {
          TagBox[
           TooltipBox["0",
            RowBox[{
              RowBox[{"{", "3", "}"}], "\[Rule]", "0"}]],
           Annotation[#, {3} -> 0, "Tooltip"]& ]},
         {
          TagBox[
           TooltipBox["0",
            RowBox[{
              RowBox[{"{", "4", "}"}], "\[Rule]", "0"}]],
           Annotation[#, {4} -> 0, "Tooltip"]& ]}
        },
        AutoDelete->False,
        GridBoxDividers->{
         "ColumnsIndexed" -> {
           1 -> RGBColor[1, 0, 0], 2 -> RGBColor[1, 0, 0]}}],
       FontSize->Small], 
      StyleBox[GridBox[{
         {"a"},
         {" "}
        },
        GridBoxSpacings->{"Columns" -> {
            Offset[0.], {
             Offset[0.034999999999999996`]}, 
            Offset[0.]}, "Rows" -> {{
             Offset[0.]}}}],
       FontSize->Rational[39, 4]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.034999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   ShowAutoStyles->False,
   AutoSpacing->False],
  xAct`xCoba`CTensor[{
   0, -Rational[2, 3]^Rational[1, 2] $CellContext`\[Kappa] $CellContext`x[], 
    0, 0}, {$CellContext`ch}, 0][$CellContext`a],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9391842844676323`*^9, 3.9391843136890545`*^9}, 
   3.9391848265584126`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"21a8ded4-d714-3440-b82a-d4441db3a658"]
}, Open  ]],

Cell["We get the same direction but again this method is slower.", "Text",
 CellChangeTimes->{{3.9391844280676613`*^9, 
  3.939184477334797*^9}},ExpressionUUID->"74b22320-4691-3649-a3f1-\
7c98b2530661"]
}, Open  ]],

Cell[CellGroupData[{

Cell["An example of type D", "Section",
 CellChangeTimes->{{3.9345134893152943`*^9, 
  3.934513494402752*^9}},ExpressionUUID->"3889062e-93ba-1249-9db0-\
7952c5bf7134"],

Cell["A similar approach can be followed with Kerr-NUT metric. ", "Text",
 CellChangeTimes->{{3.934513545835743*^9, 
  3.934513546628805*^9}},ExpressionUUID->"57f49869-8fdc-bc45-9cc8-\
a91652623d81"],

Cell["First, we define the metric", "Text",
 CellChangeTimes->{{3.9345135609459*^9, 
  3.9345135669455223`*^9}},ExpressionUUID->"9258a215-b12d-a84e-bf1f-\
ec70e5dfd750"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"UnsetCMetric", "[", "metric", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ClearxIdealCache", "[", "\"\<WeylConcomitants\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Undef", "[", "ch", "]"}]}], "Input",
 CellChangeTimes->{{3.917417651864659*^9, 3.917417660724007*^9}, {
   3.917424130537824*^9, 3.9174241443760414`*^9}, {3.917424220717081*^9, 
   3.917424234169323*^9}, 3.931235651694929*^9, {3.9345137126384315`*^9, 
   3.9345137206916714`*^9}, 3.934513768664841*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"e5ec8a55-3357-c248-b355-18dc22c7db00"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "UndefTensor", 
   "\[InvisibleSpace]", "\<\": Undefined \"\>", 
   "\[InvisibleSpace]", "\<\"antisymmetric -1 density\"\>", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "etaDownch"}],
  SequenceForm[
  "** ", xAct`xTensor`UndefTensor, ": Undefined ", "antisymmetric -1 density",
    " ", $CellContext`etaDownch],
  Editable->False]], "Print",
 CellChangeTimes->{3.934513770309643*^9, 3.939184487458164*^9, 
  3.939184835913164*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"906f756f-98c2-394f-86b6-ad0050b2e81b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "UndefTensor", 
   "\[InvisibleSpace]", "\<\": Undefined \"\>", 
   "\[InvisibleSpace]", "\<\"antisymmetric +1 density\"\>", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "etaUpch"}],
  SequenceForm[
  "** ", xAct`xTensor`UndefTensor, ": Undefined ", "antisymmetric +1 density",
    " ", $CellContext`etaUpch],
  Editable->False]], "Print",
 CellChangeTimes->{3.934513770309643*^9, 3.939184487458164*^9, 
  3.9391848359231625`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"472cc065-4b57-a64e-8e76-350d4a548e2e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "UndefCovD", 
   "\[InvisibleSpace]", "\<\": Undefined \"\>", 
   "\[InvisibleSpace]", "\<\"parallel derivative\"\>", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "PDch"}],
  SequenceForm[
  "** ", xAct`xTensor`UndefCovD, ": Undefined ", "parallel derivative", 
   " ", $CellContext`PDch],
  Editable->False]], "Print",
 CellChangeTimes->{3.934513770309643*^9, 3.939184487458164*^9, 
  3.939184835931164*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"4b07e18c-5079-f944-9d0f-410b97543026"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "UndefTensor", 
   "\[InvisibleSpace]", "\<\": Undefined \"\>", 
   "\[InvisibleSpace]", "\<\"mapping differential tensor\"\>", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "dch"}],
  SequenceForm[
  "** ", xAct`xTensor`UndefTensor, ": Undefined ", 
   "mapping differential tensor", " ", $CellContext`dch],
  Editable->False]], "Print",
 CellChangeTimes->{3.934513770309643*^9, 3.939184487458164*^9, 
  3.9391848359331627`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"9560f890-7492-354c-bd4a-a5960cdab2ab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "UndefTensor", 
   "\[InvisibleSpace]", "\<\": Undefined \"\>", 
   "\[InvisibleSpace]", "\<\"mapping differential tensor\"\>", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "dich"}],
  SequenceForm[
  "** ", xAct`xTensor`UndefTensor, ": Undefined ", 
   "mapping differential tensor", " ", $CellContext`dich],
  Editable->False]], "Print",
 CellChangeTimes->{3.934513770309643*^9, 3.939184487458164*^9, 
  3.9391848359351635`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"2d2e04d2-c1a8-6644-863c-6da81fc76dd7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "UndefMapping", 
   "\[InvisibleSpace]", "\<\": Undefined \"\>", 
   "\[InvisibleSpace]", "\<\"inverse mapping\"\>", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "ich"}],
  SequenceForm[
  "** ", xAct`xTensor`UndefMapping, ": Undefined ", "inverse mapping", 
   " ", $CellContext`ich],
  Editable->False]], "Print",
 CellChangeTimes->{3.934513770309643*^9, 3.939184487458164*^9, 
  3.939184836247265*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"2e1ef876-9aa3-3045-8b5a-77ed786624be"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "UndefTensor", 
   "\[InvisibleSpace]", "\<\": Undefined \"\>", 
   "\[InvisibleSpace]", "\<\"coordinate scalar\"\>", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "y"}],
  SequenceForm[
  "** ", xAct`xTensor`UndefTensor, ": Undefined ", "coordinate scalar", 
   " ", $CellContext`y],
  Editable->False]], "Print",
 CellChangeTimes->{3.934513770309643*^9, 3.939184487458164*^9, 
  3.939184836249359*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"29446b1e-da82-e04b-a6ab-0748a769ad4d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "UndefTensor", 
   "\[InvisibleSpace]", "\<\": Undefined \"\>", 
   "\[InvisibleSpace]", "\<\"coordinate scalar\"\>", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "x"}],
  SequenceForm[
  "** ", xAct`xTensor`UndefTensor, ": Undefined ", "coordinate scalar", 
   " ", $CellContext`x],
  Editable->False]], "Print",
 CellChangeTimes->{3.934513770309643*^9, 3.939184487458164*^9, 
  3.9391848362532673`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"a44d2b32-f366-5e41-b1c3-99782af7299c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "UndefTensor", 
   "\[InvisibleSpace]", "\<\": Undefined \"\>", 
   "\[InvisibleSpace]", "\<\"coordinate scalar\"\>", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "r"}],
  SequenceForm[
  "** ", xAct`xTensor`UndefTensor, ": Undefined ", "coordinate scalar", 
   " ", $CellContext`r],
  Editable->False]], "Print",
 CellChangeTimes->{3.934513770309643*^9, 3.939184487458164*^9, 
  3.9391848362552643`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"cdac400d-1e08-8c4f-a30d-a9b51e303a67"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "UndefTensor", 
   "\[InvisibleSpace]", "\<\": Undefined \"\>", 
   "\[InvisibleSpace]", "\<\"coordinate scalar\"\>", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "v"}],
  SequenceForm[
  "** ", xAct`xTensor`UndefTensor, ": Undefined ", "coordinate scalar", 
   " ", $CellContext`v],
  Editable->False]], "Print",
 CellChangeTimes->{3.934513770309643*^9, 3.939184487458164*^9, 
  3.939184836257263*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"073e57e7-68a6-7f48-aa3c-91dd85ecd4f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "UndefMapping", 
   "\[InvisibleSpace]", "\<\": Undefined \"\>", 
   "\[InvisibleSpace]", "\<\"basis\"\>", "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", "ch"}],
  SequenceForm[
  "** ", xAct`xTensor`UndefMapping, ": Undefined ", "basis", 
   " ", $CellContext`ch],
  Editable->False]], "Print",
 CellChangeTimes->{3.934513770309643*^9, 3.939184487458164*^9, 
  3.9391848363409805`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"ba269f7c-2723-6a4c-9edb-8967818cf597"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"DefChart", "[", 
  RowBox[{"ch", ",", "M", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"t", "[", "]"}], ",", 
     RowBox[{"x", "[", "]"}], ",", 
     RowBox[{"y", "[", "]"}], ",", 
     RowBox[{"z", "[", "]"}]}], "}"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"y", "[", "]"}], "2"]}], ">", "0"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"DefScalarFunction", "[", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", "\[Beta]"}], "}"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"metric", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"\[Alpha]", "[", 
               RowBox[{"x", "[", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"y", "[", "]"}], "4"]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"\[Beta]", "[", 
               RowBox[{"y", "[", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"x", "[", "]"}], "4"]}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"x", "[", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"y", "[", "]"}], "2"]}]]}], ",", "0", ",", "0", ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"\[Alpha]", "[", 
               RowBox[{"x", "[", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"y", "[", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"\[Beta]", "[", 
               RowBox[{"y", "[", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"x", "[", "]"}], "2"]}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"x", "[", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"y", "[", "]"}], "2"]}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"y", "[", "]"}], "2"]}], 
          SuperscriptBox[
           RowBox[{"\[Alpha]", "[", 
            RowBox[{"x", "[", "]"}], "]"}], "2"]], ",", "0", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"y", "[", "]"}], "2"]}], 
          SuperscriptBox[
           RowBox[{"\[Beta]", "[", 
            RowBox[{"y", "[", "]"}], "]"}], "2"]], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"\[Alpha]", "[", 
               RowBox[{"x", "[", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"y", "[", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"\[Beta]", "[", 
               RowBox[{"y", "[", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"x", "[", "]"}], "2"]}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"x", "[", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"y", "[", "]"}], "2"]}]]}], ",", "0", ",", "0", ",", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Beta]", "[", 
             RowBox[{"y", "[", "]"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"\[Alpha]", "[", 
             RowBox[{"x", "[", "]"}], "]"}], "2"]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"y", "[", "]"}], "2"]}]]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "ch"}], ",", 
       RowBox[{"-", "ch"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SetCMetric", "[", 
   RowBox[{"metric", ",", "ch", ",", 
    RowBox[{"SignatureOfMetric", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "0"}], "}"}]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.858761146170663*^9, 3.858761164229353*^9}, {
   3.864101685715287*^9, 3.864101689486657*^9}, {3.864200615188908*^9, 
   3.864200624506266*^9}, {3.8720489045088763`*^9, 3.872048906721261*^9}, {
   3.8720510513640423`*^9, 3.8720510537693863`*^9}, {3.872051789159675*^9, 
   3.872051792826276*^9}, {3.872055087832767*^9, 3.872055101699725*^9}, {
   3.872747769586526*^9, 3.87274777305912*^9}, {3.885360673628378*^9, 
   3.885360676170786*^9}, {3.885360707154849*^9, 3.885360710237446*^9}, {
   3.8866686554719877`*^9, 3.8866686892127666`*^9}, {3.886669037110285*^9, 
   3.886669038749054*^9}, {3.886669149710578*^9, 3.886669155336542*^9}, {
   3.886669294799298*^9, 3.8866692961902547`*^9}, {3.886824085078096*^9, 
   3.886824105649564*^9}, {3.886824287162927*^9, 3.886824288986194*^9}, {
   3.8868243434704447`*^9, 3.886824354886308*^9}, 3.8868243950857673`*^9, {
   3.886824454863307*^9, 3.886824458596869*^9}, 3.88707965710331*^9, 
   3.887081414255297*^9, {3.8870880232112*^9, 3.887088024094961*^9}, 
   3.887100486603386*^9, {3.8871030709935617`*^9, 3.887103071845641*^9}, 
   3.887351988517239*^9, 3.887352174605604*^9, 3.8884658355120935`*^9, {
   3.9345137999221745`*^9, 3.934513801266379*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"6d3c5c34-a318-044f-b2f0-e0b89af64c59"],

Cell["Now, we check that it is indeed of Petrov type D", "Text",
 CellChangeTimes->{{3.9345138470826187`*^9, 
  3.934513857791792*^9}},ExpressionUUID->"682b669e-da2a-374e-997c-\
f8ec5c60e73b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptV]", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"\[Alpha]", "[", 
              RowBox[{"x", "[", "]"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"y", "[", "]"}], "4"]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"\[Beta]", "[", 
              RowBox[{"y", "[", "]"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", "]"}], "4"]}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"y", "[", "]"}], "2"]}]], ")"}], 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]], ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", "ch", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PetrovType", "[", 
   RowBox[{"metric", ",", 
    RowBox[{"Verbose", "->", "False"}], ",", 
    RowBox[{"Method", "->", "\"\<PetrovMatrix\>\""}], ",", 
    RowBox[{"\"\<Observer\>\"", "->", "\[ScriptV]"}]}], "]"}], "//", 
  "Timing"}]}], "Input",
 CellChangeTimes->{{3.910346313965946*^9, 3.910346323230034*^9}, {
   3.930892934991476*^9, 3.9308929400683193`*^9}, {3.934512156322027*^9, 
   3.9345121702326508`*^9}, {3.9345122212339*^9, 3.934512255054605*^9}, 
   3.934513876537674*^9, {3.9391845015612583`*^9, 3.939184503290331*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"bd1aa2fe-d67b-0546-97e9-f80cf64f3501"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.4375`", ",", "\<\"Type D\"\>"}], "}"}]], "Output",
 CellChangeTimes->{3.9345138874578648`*^9, 3.9391845150238514`*^9, 
  3.939184854803852*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"3da15c3e-4de9-1349-93f3-f7f2eb471bac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PetrovType", "[", 
   RowBox[{"metric", ",", 
    RowBox[{"Verbose", "->", "False"}]}], "]"}], "//", "Timing"}]], "Input",
 CellChangeTimes->{{3.910346313965946*^9, 3.910346323230034*^9}, {
   3.930892934991476*^9, 3.9308929400683193`*^9}, {3.934512156322027*^9, 
   3.9345121702326508`*^9}, {3.9345122212339*^9, 3.934512255054605*^9}, 
   3.934513876537674*^9, {3.9391845015612583`*^9, 3.939184503290331*^9}, {
   3.9391845560082684`*^9, 3.9391845630394936`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"c4519b0b-d7d0-2a40-95b9-d3a0061f4b01"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.939184716879711*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"aff9f86e-da04-8748-99ee-5d352653a16c"]
}, Open  ]],

Cell["\<\
For this case, the self-dual Weyl tensor method does not even give a result \
in a reasonable time.\
\>", "Text",
 CellChangeTimes->{{3.939184721734432*^9, 
  3.939184751499941*^9}},ExpressionUUID->"d46d73cc-6d7e-3744-9e97-\
ae01a4ae1062"],

Cell["\<\
Now, since we are considering the region outside the horizon:\
\>", "Text",
 CellChangeTimes->{{3.934514009092968*^9, 
  3.934514020850914*^9}},ExpressionUUID->"b5638753-b025-0f4b-87e2-\
b2cf662a3e09"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"y", "[", "]"}], "2"]}], ">", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox["y",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`y[],
          Editable->False], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["\[Alpha]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Alpha],
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["x",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`x[],
           Editable->False], "]"}], "2"]}], "-", 
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox["x",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`x[],
          Editable->False], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["\[Beta]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Beta],
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["y",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`y[],
           Editable->False], "]"}], "2"]}]}], ">", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox["y",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`y[],
          Editable->False], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["\[Alpha]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Alpha],
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["x",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`x[],
           Editable->False], "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox["x",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`x[],
          Editable->False], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["\[Beta]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Beta],
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["y",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`y[],
           Editable->False], "]"}], "2"]}]}], ">", "0"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8746376513860836`*^9, 3.8746376820230837`*^9}, {
   3.8746378515380025`*^9, 3.8746378536602135`*^9}, {3.8746379359350033`*^9, 
   3.874637950490957*^9}, {3.874638020010144*^9, 3.874638029051937*^9}, {
   3.874638134850837*^9, 3.874638148036487*^9}, {3.874638219355443*^9, 
   3.874638232099371*^9}, 3.8746384512921677`*^9, 3.875940156552221*^9, {
   3.8764575890318127`*^9, 3.876457600373414*^9}, 3.885008138568008*^9, {
   3.885270089461763*^9, 3.885270090761315*^9}, {3.8868246365144243`*^9, 
   3.886824640967211*^9}, 3.8874253530462465`*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"9200d7ae-67dc-ec47-86b9-f6ed6e3918d3"],

Cell["\<\
With that, we get the multiple Debever null directions. Recall that for \
Petrov type D metrics we need an extra arbitrary vector.\
\>", "Text",
 CellChangeTimes->{{3.9345140354534187`*^9, 3.9345140589904785`*^9}, {
  3.934514148545622*^9, 3.9345141587632008`*^9}, {3.934514306210146*^9, 
  3.934514341063364*^9}},ExpressionUUID->"2ffea8a0-dbd4-1042-9fb5-\
926cf14e331d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"w", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"\[Alpha]", "[", 
              RowBox[{"x", "[", "]"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"y", "[", "]"}], "4"]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"\[Beta]", "[", 
              RowBox[{"y", "[", "]"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", "]"}], "4"]}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"y", "[", "]"}], "2"]}]], ")"}], 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]], ",", 
       RowBox[{
        FractionBox["1", "2"], 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"\[Alpha]", "[", 
               RowBox[{"x", "[", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"y", "[", "]"}], "4"]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"\[Beta]", "[", 
               RowBox[{"y", "[", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"x", "[", "]"}], "4"]}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"x", "[", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"y", "[", "]"}], "2"]}]], ")"}], 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]]}], ",", 
       RowBox[{
        FractionBox["1", "2"], 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"\[Alpha]", "[", 
               RowBox[{"x", "[", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"y", "[", "]"}], "4"]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"\[Beta]", "[", 
               RowBox[{"y", "[", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"x", "[", "]"}], "4"]}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"x", "[", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"y", "[", "]"}], "2"]}]], ")"}], 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", "ch", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DebeverNullDirections", "[", 
   RowBox[{"metric", ",", " ", 
    RowBox[{"Verbose", "->", "False"}], ",", 
    RowBox[{"Method", "->", "\"\<PetrovMatrix\>\""}], ",", 
    RowBox[{"\"\<Observer\>\"", "->", "\[ScriptV]"}], ",", 
    RowBox[{"\"\<Vector\>\"", "->", "w"}]}], "]"}], "//", 
  "Timing"}]}], "Input",
 CellChangeTimes->{{3.9345125807485943`*^9, 3.9345126115353584`*^9}, {
  3.9345142743035717`*^9, 3.934514296242216*^9}, {3.939184769574213*^9, 
  3.9391847709775753`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"6f528d47-d92d-134e-966b-90dfdb10c1c9"],

Cell[BoxData["\<\"Type D\"\>"], "Print",
 CellChangeTimes->{
  3.934514367225178*^9, {3.939184766367037*^9, 3.939184771451824*^9}, 
   3.939184871714493*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"56e1bcae-bf1c-624a-98e3-27435a12946f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.5625`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"CTensor", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          SuperscriptBox[
           InterpretationBox[
            StyleBox["y",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`y[],
            Editable->False], "2"], 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["x",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`x[],
                Editable->False], "2"], "+", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["y",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`y[],
                Editable->False], "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["y",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`y[],
                 Editable->False], "4"], " ", 
               SuperscriptBox[
                RowBox[{
                 InterpretationBox[
                  StyleBox["\[Alpha]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Alpha],
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["x",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`x[],
                  Editable->False], "]"}], "2"]}], "-", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["x",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`x[],
                 Editable->False], "4"], " ", 
               SuperscriptBox[
                RowBox[{
                 InterpretationBox[
                  StyleBox["\[Beta]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Beta],
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["y",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`y[],
                  Editable->False], "]"}], "2"]}]}], ")"}]}]]], ",", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["y",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`y[],
             Editable->False], "2"], " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["\[Alpha]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Alpha],
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "]"}], "2"]}], 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["x",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`x[],
                Editable->False], "2"], "+", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["y",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`y[],
                Editable->False], "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["y",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`y[],
                 Editable->False], "4"], " ", 
               SuperscriptBox[
                RowBox[{
                 InterpretationBox[
                  StyleBox["\[Alpha]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Alpha],
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["x",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`x[],
                  Editable->False], "]"}], "2"]}], "-", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["x",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`x[],
                 Editable->False], "4"], " ", 
               SuperscriptBox[
                RowBox[{
                 InterpretationBox[
                  StyleBox["\[Beta]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Beta],
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["y",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`y[],
                  Editable->False], "]"}], "2"]}]}], ")"}]}]]], ",", "0", ",", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["x",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`x[],
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["y",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`y[],
             Editable->False], "2"]}], 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["x",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`x[],
                Editable->False], "2"], "+", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["y",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`y[],
                Editable->False], "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["y",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`y[],
                 Editable->False], "4"], " ", 
               SuperscriptBox[
                RowBox[{
                 InterpretationBox[
                  StyleBox["\[Alpha]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Alpha],
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["x",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`x[],
                  Editable->False], "]"}], "2"]}], "-", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["x",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`x[],
                 Editable->False], "4"], " ", 
               SuperscriptBox[
                RowBox[{
                 InterpretationBox[
                  StyleBox["\[Beta]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Beta],
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["y",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`y[],
                  Editable->False], "]"}], "2"]}]}], ")"}]}]]]}], "}"}], ",", 
       RowBox[{"{", "ch", "}"}], ",", "0"}], "]"}], ",", 
     RowBox[{"CTensor", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          SuperscriptBox[
           InterpretationBox[
            StyleBox["y",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`y[],
            Editable->False], "2"], 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["x",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`x[],
                Editable->False], "2"], "+", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["y",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`y[],
                Editable->False], "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["y",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`y[],
                 Editable->False], "4"], " ", 
               SuperscriptBox[
                RowBox[{
                 InterpretationBox[
                  StyleBox["\[Alpha]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Alpha],
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["x",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`x[],
                  Editable->False], "]"}], "2"]}], "-", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["x",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`x[],
                 Editable->False], "4"], " ", 
               SuperscriptBox[
                RowBox[{
                 InterpretationBox[
                  StyleBox["\[Beta]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Beta],
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["y",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`y[],
                  Editable->False], "]"}], "2"]}]}], ")"}]}]]], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["y",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`y[],
              Editable->False], "2"], " ", 
            SuperscriptBox[
             RowBox[{
              InterpretationBox[
               StyleBox["\[Alpha]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Alpha],
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["x",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`x[],
               Editable->False], "]"}], "2"]}], 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["x",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`x[],
                 Editable->False], "2"], "+", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["y",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`y[],
                 Editable->False], "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["y",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`y[],
                  Editable->False], "4"], " ", 
                SuperscriptBox[
                 RowBox[{
                  InterpretationBox[
                   StyleBox["\[Alpha]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Alpha],
                   Editable->False], "[", 
                  InterpretationBox[
                   StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`x[],
                   Editable->False], "]"}], "2"]}], "-", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["x",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`x[],
                  Editable->False], "4"], " ", 
                SuperscriptBox[
                 RowBox[{
                  InterpretationBox[
                   StyleBox["\[Beta]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Beta],
                   Editable->False], "[", 
                  InterpretationBox[
                   StyleBox["y",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`y[],
                   Editable->False], "]"}], "2"]}]}], ")"}]}]]]}], ",", "0", 
         ",", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["x",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`x[],
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["y",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`y[],
             Editable->False], "2"]}], 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["x",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`x[],
                Editable->False], "2"], "+", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["y",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`y[],
                Editable->False], "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["y",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`y[],
                 Editable->False], "4"], " ", 
               SuperscriptBox[
                RowBox[{
                 InterpretationBox[
                  StyleBox["\[Alpha]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Alpha],
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["x",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`x[],
                  Editable->False], "]"}], "2"]}], "-", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["x",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`x[],
                 Editable->False], "4"], " ", 
               SuperscriptBox[
                RowBox[{
                 InterpretationBox[
                  StyleBox["\[Beta]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Beta],
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["y",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`y[],
                  Editable->False], "]"}], "2"]}]}], ")"}]}]]]}], "}"}], ",", 
       RowBox[{"{", "ch", "}"}], ",", "0"}], "]"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.934514367682074*^9, {3.9391847668705006`*^9, 3.939184771464823*^9}, 
   3.939184872220007*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"6ad6b883-f3cb-2248-be18-d05983ad3247"]
}, Open  ]],

Cell["These vectors have the direction of (21).", "Text",
 CellChangeTimes->{{3.934514401729759*^9, 3.9345144207674527`*^9}, {
  3.9391835111690025`*^9, 
  3.939183511526949*^9}},ExpressionUUID->"f1b96cab-24be-544b-92a9-\
34d185db7281"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DebeverNullDirections", "[", 
   RowBox[{"metric", ",", " ", 
    RowBox[{"Verbose", "->", "False"}], ",", 
    RowBox[{"\"\<Observer\>\"", "->", "\[ScriptV]"}], ",", 
    RowBox[{"\"\<Bivector\>\"", "->", "\[ScriptCapitalX]"}]}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.939184908010599*^9, 3.939184930498701*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"6e80b770-e4f6-8d41-ba1d-b705ecd44b1e"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.9391851134184933`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"bf6dbefd-6582-124b-8117-71bdd79208b3"]
}, Open  ]],

Cell["\<\
Again, the self-dual Weyl tensor method does not even give a result in a \
reasonable time.\
\>", "Text",
 CellChangeTimes->{{3.939184721734432*^9, 3.939184751499941*^9}, {
  3.939185144610855*^9, 
  3.939185145487465*^9}},ExpressionUUID->"edcd8492-6d62-164c-9340-\
8b5a491a3905"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{699, 723.75},
WindowMargins->{{3, Automatic}, {1.5, Automatic}},
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a005c5ba-b369-e249-b7b8-8f79a920fd80"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 240, 7, 160, "Title",ExpressionUUID->"714be771-c769-4446-82e2-1092bbe7d924"],
Cell[CellGroupData[{
Cell[845, 33, 190, 3, 67, "Section",ExpressionUUID->"c55c6bce-2727-bc41-82b9-1634c70ca5f0"],
Cell[1038, 38, 477, 14, 58, "Text",ExpressionUUID->"86eb8b14-7239-584b-b9c5-36d0ca1bd551"],
Cell[CellGroupData[{
Cell[1540, 56, 779, 12, 48, "Input",ExpressionUUID->"64541a8b-8a66-bb47-929e-b3a1ce9da247"],
Cell[CellGroupData[{
Cell[2344, 72, 315, 6, 22, "Print",ExpressionUUID->"7b9809ce-f362-4c4a-896c-10aa52f3078f"],
Cell[2662, 80, 584, 13, 22, "Print",ExpressionUUID->"132ce1bf-de95-3d46-8da9-ba40ee3f6639"],
Cell[3249, 95, 334, 6, 22, "Print",ExpressionUUID->"42de37ae-1a19-944b-87ee-f233e688e55a"],
Cell[3586, 103, 293, 5, 22, "Print",ExpressionUUID->"723f8fec-5c93-c14a-921d-488b7f430f53"],
Cell[3882, 110, 276, 5, 22, "Print",ExpressionUUID->"3b8ca00e-a368-2947-991c-7948f4a9ca34"],
Cell[4161, 117, 312, 6, 22, "Print",ExpressionUUID->"37daed08-9967-6441-891b-240c33aab4de"],
Cell[4476, 125, 591, 14, 22, "Print",ExpressionUUID->"198677c0-a8f4-0647-96a2-bbafc5d4effd"],
Cell[5070, 141, 334, 6, 22, "Print",ExpressionUUID->"2e949d1e-c080-a948-8386-c14de0916312"],
Cell[5407, 149, 313, 6, 22, "Print",ExpressionUUID->"2c5427e5-3d58-8e4c-9502-faa31c280e09"],
Cell[5723, 157, 584, 13, 22, "Print",ExpressionUUID->"5faf366f-66d4-954b-b16e-0274c9a470d0"],
Cell[6310, 172, 354, 6, 40, "Print",ExpressionUUID->"9b8e2f1d-d36f-2c48-8b9e-a0dc8b1e8176"],
Cell[6667, 180, 313, 6, 22, "Print",ExpressionUUID->"90e1a52d-41ce-bd4f-8899-8df3de76c2c4"],
Cell[6983, 188, 584, 13, 22, "Print",ExpressionUUID->"2f9aee91-5cf0-0042-a168-886cdc85d30a"],
Cell[7570, 203, 371, 6, 40, "Print",ExpressionUUID->"e5683a0d-720e-bc4b-8b80-0c9d64769a97"],
Cell[7944, 211, 315, 6, 22, "Print",ExpressionUUID->"66e07af5-78d8-424d-87fa-c462e540cfce"],
Cell[8262, 219, 470, 8, 58, "Print",ExpressionUUID->"a117cbff-e2b4-d740-9dd2-0c69645045d7"],
Cell[8735, 229, 313, 6, 22, "Print",ExpressionUUID->"a80da776-ce39-ad45-9256-3a89c4d8c2a4"]
}, Open  ]]
}, Open  ]],
Cell[9075, 239, 616, 10, 81, "Text",ExpressionUUID->"15c4751f-92eb-7f4a-abe5-1b2ebca3fe01"],
Cell[9694, 251, 5920, 129, 202, "Input",ExpressionUUID->"cd8cea49-d89a-b648-aa67-330b04aa02f1"],
Cell[15617, 382, 570, 14, 58, "Text",ExpressionUUID->"8a7ba4f5-58ec-3c49-88d7-92e88ac16777"],
Cell[CellGroupData[{
Cell[16212, 400, 401, 8, 28, "Input",ExpressionUUID->"05fe7666-57e6-fa49-b77a-4c2b1dacf705"],
Cell[16616, 410, 281, 5, 32, "Output",ExpressionUUID->"add4af86-d40c-cd48-8ac4-7a493226be0b"]
}, Open  ]],
Cell[16912, 418, 219, 5, 35, "Text",ExpressionUUID->"f09138de-522b-7744-b793-a8229fc5a7ab"],
Cell[CellGroupData[{
Cell[17156, 427, 1047, 26, 69, "Input",ExpressionUUID->"1d5a0cb8-fd8e-0346-a668-2d371c412117"],
Cell[18206, 455, 286, 5, 32, "Output",ExpressionUUID->"46a45968-7a61-c44e-8ef3-7ad3c9904c87"]
}, Open  ]],
Cell[18507, 463, 309, 7, 58, "Text",ExpressionUUID->"e894199b-ae1f-1440-9252-90802298996b"],
Cell[18819, 472, 397, 9, 58, "Text",ExpressionUUID->"cf173aea-0392-5d43-b4eb-43707716e4d6"],
Cell[CellGroupData[{
Cell[19241, 485, 498, 10, 48, "Input",ExpressionUUID->"2877dabe-b1f1-2b47-a1a2-34dee153a6d2"],
Cell[19742, 497, 263, 5, 22, "Print",ExpressionUUID->"df2f2b44-8012-6f48-bbdc-95cdfb10d3ca"],
Cell[20008, 504, 1432, 43, 47, "Output",ExpressionUUID->"0545c033-792a-2f40-b76d-a0431e5ee6de"]
}, Open  ]],
Cell[21455, 550, 390, 11, 35, "Text",ExpressionUUID->"74861efd-4a0b-fa40-8374-3372563489cf"],
Cell[21848, 563, 217, 5, 35, "Text",ExpressionUUID->"ebc98319-5a79-554c-bb90-ab7870fdf7a3"],
Cell[CellGroupData[{
Cell[22090, 572, 1182, 30, 67, "Input",ExpressionUUID->"49f332ca-0268-0842-a2a2-0578aba82b95"],
Cell[23275, 604, 238, 5, 22, "Print",ExpressionUUID->"f773fe97-fbde-484d-86ab-cf6135db4a0c"],
Cell[23516, 611, 1197, 38, 55, "Output",ExpressionUUID->"49496e66-9642-c048-982f-767fbe12632d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24750, 654, 449, 9, 28, "Input",ExpressionUUID->"35e1c976-4981-d345-9cce-33a9503b370e"],
Cell[25202, 665, 240, 5, 22, "Print",ExpressionUUID->"3bb9d7e9-d773-034e-a509-e9b32f135620"],
Cell[25445, 672, 3279, 95, 78, "Output",ExpressionUUID->"21a8ded4-d714-3440-b82a-d4441db3a658"]
}, Open  ]],
Cell[28739, 770, 202, 3, 35, "Text",ExpressionUUID->"74b22320-4691-3649-a3f1-7c98b2530661"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28978, 778, 167, 3, 67, "Section",ExpressionUUID->"3889062e-93ba-1249-9db0-7952c5bf7134"],
Cell[29148, 783, 199, 3, 35, "Text",ExpressionUUID->"57f49869-8fdc-bc45-9cc8-a91652623d81"],
Cell[29350, 788, 169, 3, 35, "Text",ExpressionUUID->"9258a215-b12d-a84e-bf1f-ec70e5dfd750"],
Cell[CellGroupData[{
Cell[29544, 795, 591, 10, 67, "Input",ExpressionUUID->"e5ec8a55-3357-c248-b355-18dc22c7db00"],
Cell[CellGroupData[{
Cell[30160, 809, 631, 14, 22, "Print",ExpressionUUID->"906f756f-98c2-394f-86b6-ad0050b2e81b"],
Cell[30794, 825, 629, 14, 22, "Print",ExpressionUUID->"472cc065-4b57-a64e-8e76-350d4a548e2e"],
Cell[31426, 841, 607, 14, 22, "Print",ExpressionUUID->"4b07e18c-5079-f944-9d0f-410b97543026"],
Cell[32036, 857, 627, 14, 22, "Print",ExpressionUUID->"9560f890-7492-354c-bd4a-a5960cdab2ab"],
Cell[32666, 873, 629, 14, 22, "Print",ExpressionUUID->"2d2e04d2-c1a8-6644-863c-6da81fc76dd7"],
Cell[33298, 889, 603, 14, 22, "Print",ExpressionUUID->"2e1ef876-9aa3-3045-8b5a-77ed786624be"],
Cell[33904, 905, 601, 14, 22, "Print",ExpressionUUID->"29446b1e-da82-e04b-a6ab-0748a769ad4d"],
Cell[34508, 921, 603, 14, 22, "Print",ExpressionUUID->"a44d2b32-f366-5e41-b1c3-99782af7299c"],
Cell[35114, 937, 603, 14, 22, "Print",ExpressionUUID->"cdac400d-1e08-8c4f-a30d-a9b51e303a67"],
Cell[35720, 953, 601, 14, 22, "Print",ExpressionUUID->"073e57e7-68a6-7f48-aa3c-91dd85ecd4f3"],
Cell[36324, 969, 583, 14, 22, "Print",ExpressionUUID->"ba269f7c-2723-6a4c-9edb-8967818cf597"]
}, Open  ]]
}, Open  ]],
Cell[36934, 987, 5984, 157, 244, "Input",ExpressionUUID->"6d3c5c34-a318-044f-b2f0-e0b89af64c59"],
Cell[42921, 1146, 192, 3, 35, "Text",ExpressionUUID->"682b669e-da2a-374e-997c-f8ec5c60e73b"],
Cell[CellGroupData[{
Cell[43138, 1153, 1656, 43, 92, "Input",ExpressionUUID->"bd1aa2fe-d67b-0546-97e9-f80cf64f3501"],
Cell[44797, 1198, 264, 5, 32, "Output",ExpressionUUID->"3da15c3e-4de9-1349-93f3-f7f2eb471bac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45098, 1208, 578, 10, 28, "Input",ExpressionUUID->"c4519b0b-d7d0-2a40-95b9-d3a0061f4b01"],
Cell[45679, 1220, 156, 2, 32, "Output",ExpressionUUID->"aff9f86e-da04-8748-99ee-5d352653a16c"]
}, Open  ]],
Cell[45850, 1225, 249, 6, 58, "Text",ExpressionUUID->"d46d73cc-6d7e-3744-9e97-ae01a4ae1062"],
Cell[46102, 1233, 211, 5, 35, "Text",ExpressionUUID->"b5638753-b025-0f4b-87e2-b2cf662a3e09"],
Cell[46316, 1240, 3686, 112, 31, "Input",ExpressionUUID->"9200d7ae-67dc-ec47-86b9-f6ed6e3918d3"],
Cell[50005, 1354, 381, 7, 58, "Text",ExpressionUUID->"2ffea8a0-dbd4-1042-9fb5-926cf14e331d"],
Cell[CellGroupData[{
Cell[50411, 1365, 3261, 92, 137, "Input",ExpressionUUID->"6f528d47-d92d-134e-966b-90dfdb10c1c9"],
Cell[53675, 1459, 262, 6, 22, "Print",ExpressionUUID->"56e1bcae-bf1c-624a-98e3-27435a12946f"],
Cell[53940, 1467, 17539, 499, 247, "Output",ExpressionUUID->"6ad6b883-f3cb-2248-be18-d05983ad3247"]
}, Open  ]],
Cell[71494, 1969, 236, 4, 35, "Text",ExpressionUUID->"f1b96cab-24be-544b-92a9-34d185db7281"],
Cell[CellGroupData[{
Cell[71755, 1977, 448, 9, 48, "Input",ExpressionUUID->"6e80b770-e4f6-8d41-ba1d-b705ecd44b1e"],
Cell[72206, 1988, 158, 2, 32, "Output",ExpressionUUID->"bf6dbefd-6582-124b-8117-71bdd79208b3"]
}, Open  ]],
Cell[72379, 1993, 290, 7, 35, "Text",ExpressionUUID->"edcd8492-6d62-164c-9340-8b5a491a3905"]
}, Open  ]]
}, Open  ]]
}
]
*)


